A first-digit anomaly in the 2009 Iranian presidential election

A local bootstrap method is proposed for the analysis of electoral vote-count first-digit frequencies, complementing the Benford's Law limit. The method is calibrated on five presidential-election first rounds (2002--2006) and applied to the 2009 Iranian presidential-election first round. Candidate K has a highly significant (p< 0.15%) excess of vote counts starting with the digit 7. This leads to other anomalies, two of which are individually significant at p\sim 0.1%, and one at p\sim 1%. Independently, Iranian pre-election opinion polls significantly reject the official results unless the five polls favouring candidate A are considered alone. If the latter represent normalised data and a linear, least-squares, equal-weighted fit is used, then either candidates R and K suffered a sudden, dramatic (70%\pm 15%) loss of electoral support just prior to the election, or the official results are rejected (p\sim 0.01%).

==> benford_elections.m <==
%auto-ignore
######################################################################
## 
##     bl_bootstrap: some octave [or matlab(R)] scripts for checking
##     first digit distributions for presidential election vote counts
##     against an empirical, local bootstrap equivalent of 
##     Benford's Law.
##     Copyright (C) 2009-2013 Boud Roukema 
##  
##     This program is free software; you can redistribute it and/or modify
##     it under the terms of the GNU General Public License as published by
##     the Free Software Foundation; either version 3, or (at your option)
##     any later version.
##  
##     This program is distributed in the hope that it will be useful,
##     but WITHOUT ANY WARRANTY; without even the implied warranty of
##     MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##     GNU General Public License for more details.
##  
##     You should have received a copy of the GNU General Public License
##     along with this program; if not, see <http://www.gnu.org/licenses/>
## 
## 
## #####################################################################

##  The %auto-ignore line should be automatically ignored by software
##  such as octave.

############ DATA FILES #########
##  
##  The original data file provided by the Ministry of the Interior of the
##  Islamic Republic of Iran on 2009-06-15 is available
##  in .xls (+header and tail) form at  http://www.webcitation.org/5hXHfYNbN.  
##  You might need to remove the header and tail from the 
##  downloaded file (e.g. call it "MOI.bin") and create "MOI.xls":
##  
##    tail -n 1236 MOI.bin | head -n 1235 | \
##    sed -e 's/\^\\t\\t//' > MOI.xls
##  
##  Here, the data is provided as the text file  pres_elections. Either
##  change to the appropriate directory before starting octave, or include
##  the full path to the file in the following command.

global fr2002a ir2005a pl2005a br2006a fr2007a ir2009a prepolls
global s1_1e5 s2_1e5 s3_1e5 s4_1e5 s5_1e5 s0_1e5
load   pres_elections


############ OCTAVE SCRIPT ########
##  The GPL program octave or an equivalent non-free program can be
##  used to run this script, octave version 3.0.1 or later, e.g.
##  octave --persist bl_bootstrap.m


############ POSTSCRIPT PLOTS ########
##  Postscript files are written to the following directory.
##  WARNING: You must create the directory first!
global psfiles_dir="/tmp/benford_ps/"


############ METHOD ########
##  See the accompanying article submitted to a peer-reviewed journal 
##  for the method. The results should be identical if you have not
##  modified anything.

## WARNING: See the comments about N_iter in order to get a good
## calibration of the bootstrap method. The default version should
## run in 5-10 minutes on a typical 2012 personal computer.


## limiting case of Benford's Law for first digits
function result = benford1(i)
  result = log10(1 .+ 1./i);
endfunction


## first digit: convert an array or matrix to first digits
## all X(i,j) must be > 0 otherwise complex result
function result = getdigit1(X)  
  result = floor(X./(10.^(floor(log10(X)))));
endfunction


## counts in bins for digits 0 ... 9
## * requires octave version > 3.0.1
## * the first bin is used only for generality; it is
## relevant only for 2nd and subsequent digits
function result = count09(X)  
L = length(X);
result = full(sum(sparse( 1:L, floor(X .+ 1), \
                         ones(1,L), L, 10 )));
endfunction


## histogram + bincentres
function myhist(X,x1,x2,nbin)
  [nn xx] = hist(X,nbin);
  dx= xx(2)-xx(1);
  plot([ reshape([xx'.-dx/2 xx'.-dx/2 xx'.+dx/2]', 1,nbin*3) xx(nbin)+dx/2], 
       [ reshape([zeros(nbin,1) nn' nn']',1,nbin*3) 0],
       '-')
  axis([x1 x2])
endfunction

function myhistlog10(X,x1,x2,nbin)
  [nn xx] = hist(X,nbin);
  dx= xx(2)-xx(1);
  semilogx(10 .^ \
           [reshape([xx'.-dx/2 xx'.-dx/2 xx'.+dx/2]', 1,nbin*3) xx(nbin)+dx/2], \
           [reshape([zeros(nbin,1) nn' nn']',1,nbin*3) 0],  \
            '-')
  axis(10 .^[x1 x2])
  xt1= floor(10 .^x1);
  xt2= floor(10 .^x2);
  if(x2-x1 < 1.001)
    set(gca,'xtick',linspace(xt1,xt2,xt2-xt1+1));
  endif
endfunction

function myhistlog10_variant(X,x1,x2,nbin) ## this has many differences from myhistlog10
  dx= (x2-x1)/nbin;
  xx = linspace(x1+dx/2,x2-dx/2,nbin); # input xx to hist() to avoid automatic x limits
  [nn xx_out] = hist(X,xx,nbin);
  nn_sum = sum(nn)
  nn ./= nn_sum
  ##dx= xx(2)-xx(1);
  ##semilogx(10 .^ \
  dxn=0.7*dx;
  fill([reshape([xx'.-dxn/2 xx'.-dxn/2 xx'.+dxn/2 xx'.+dxn/2]', 1,nbin*4) xx(nbin)+dxn/2 xx(1)-dxn/2], \
       [reshape([zeros(nbin,1) nn' nn' zeros(nbin,1)]',1,nbin*4) 0 0],  \
       [0.7 0.7 0.7])
#  hold on
#  plot([reshape([xx'.-dxn/2 xx'.-dxn/2 xx'.+dxn/2]', 1,nbin*3) xx(nbin)+dxn/2 xx(1)-dxn/2], \
#       [reshape([zeros(nbin,1) nn' nn']',1,nbin*3) 0 0],  \
#       '-')
#  hold off
  axis([x1 x2])
  if(abs(x1-0.0) < 1e-4 && abs(x2-1.0) < 1e-4)
    set(gca,'xtick',log10(linspace(1,10,10)));
    set(gca,'xticklabel',["1"; "2"; "3"; "4"; "5"; "6"; "7"; "8"; "9"; "10"]);
  endif
endfunction


## requires bin centres   bincen  as input
function myhistlog10bincen(X,x1,x2,bincen)
  [nn xx] = hist(X,bincen);
  nbin=length(bincen);
  dx= xx(2)-xx(1);
  semilogx(10 .^ \
           [reshape([xx'.-dx/2 xx'.-dx/2 xx'.+dx/2]', 1,nbin*3) xx(nbin)+dx/2], \
           [reshape([zeros(nbin,1) nn' nn']',1,nbin*3) 0],  \
            '-')
  axis(10 .^[x1 x2])
  xt1= floor(10 .^x1);
  xt2= floor(10 .^x2);
  if(x2-x1 < 1.001)
    set(gca,'xtick',linspace(xt1,xt2,xt2-xt1+1));
  endif
  bincen = xx;
endfunction




## find where "x" lies in sorted (increasing order) array (this function
## seems to be absent as of octave-3.0.1); if "x" is an array, then
## the position of each element in "array" is given as the "result"
function result = find_index(array_in,x_in) 
  ## INPUTS
  ## array = *already* sorted vector
  ## x = value or vector of which to find indices
  ##
  ## OUTPUTS
  ## result = vector of indices  result(i)  such that:
  ##   array_in(result(i)) <= x_in(i) < array_in(result(i)+1)

  L=length(array_in);
  x_length=length(x_in);

  ## make sure these are both row vectors - transpose if needed
  if(rows(array_in) > 1)
    array=array_in';
  else
    array=array_in;
  endif
  if(rows(x_in) > 1)
    x=x_in';
  else
    x=x_in;
  endif

  aa = [array' (1:L)' zeros(L,1)];
  xx = [x' zeros(x_length,1) (1:x_length)'];
  aa_xx = sortrows( [aa ; xx], 1); # the main sort
  if(aa_xx(1,2) < 1)
    aa_xx(1,2) = 0;
  endif
  ## group together x values in any single "array" interval
  for i=2:(L+x_length)
    if(aa_xx(i,2) < 1)
      aa_xx(i,2) = aa_xx(i-1,2);
    endif
  endfor
  ## reorganise this info in the appropriate way :)
  result =  max(1, min(L-1, \
                (sortrows( aa_xx( find(aa_xx(:,3)), 2:3 ), 2 ))(:,1)'));
endfunction
## Example:
## find_index ([21 44 99 99.3 3e4 3e4 3e4], [-3 30000 55 99.2 3000])




## local bootstrap of an empirical set of votes
function [result votes] = \
      benford_bootstrap( total, cands, sorted_by_total )
  ## INPUTS:
  ## total = total numbers of votes per voting area (may include invalid
  ## votes) 

  ## cands = array of votes per voting area

  ## sorted_by_total = total, cands./total, indexes in 3 columns; sorted
  ## simultaneously according to order of total ; 

  ## OUTPUTS:
  ## result = frequencies of first digits (indexed on 0..9 for
  ## generality)
  ##
  ## votes = a simulated set of votes for this candidate
  

  Delta = 0.045757;  # log10(10/9) = smallest log10 bin for 1st digit counts

  M = length(cands);
  log10total = log10(total);

  ## find the index showing where the total vote lies among the full
  ## range of (sorted) total vote values; add a random gaussian offset
  ## to the index to typically cover the smallest Benford's Law bin 
  ## width and convert to an integer; truncate to keep within the
  ## interval [1,M]
  ##
  ## multiple occurrences of any given index are not excluded
  j_total = max(1,min(M, \
                      find_index(sorted_by_total(:,1),log10total)' \
                      .+ floor( randn(M,1).*(M*Delta) .+0.5 ) ));


  ## the corresponding voting rate at this index
  r = sorted_by_total(j_total,2);
  
  ## row versus column vector
  if(size(r)(1) == 1)
    r = r';
  endif

  ## combine total votes and bootstrapped voting rate to get simulated vote
  votes = 10.^( log10total .+ r ); 

  ## count the first digit frequencies
  c = count09(10.^( log10(votes)-floor(log10(votes)) ));
  result = c ./sum(c); # normalise to get main result
endfunction


## many bootstraps and their statistical properties
function [result ci_min ci_max] = \
      benford_many_bootstraps(Nsim, total,cands,plimit, \
                              calib,beta_minus,beta_plus,cb_star)

  ## INPUTS:
  ## Nsim = how many bootstraps (simulations) to perform

  ## total = total numbers of votes per voting area (may include invalid
  ## votes)

  ## cands = array of votes per voting area

  ## plimit = array (length >= 1) to calculate one-sided confidence intervals
  ## plimit(i) < frequency < 1-plimit(i) 
  ## e.g. use 0.005 as an input to get 0.01 two-sided c. intervals

  ## calib = use calibration?  1 = yes, 0 = no 
  ## if(calib==1), then the following must be correct values,
  ## otherwise, dummy values can be used:
  ## 
  ## beta_minus = power for lower half of cb_calibrate values
  ## beta_plus = power for upper half of cb_calibrate values
  ## cb_star = median bootstrap ci from  cb_input



  ## OUTPUTS:
  ## result = one-sided probability that empirical frequency is extreme

  ## ci_min, ci_max = lower, upper confidence intervals; arrays for 10 digits

  ## INTERNAL:
  if(calib==1)
    L=length(plimit);
    cb_limit = [plimit(1:L); plimit(1:L)]; # bootstrap ci's will be inferred 
    
    ## TODO: This assumes that the confidence limits are close
    ## enough to the extremes that upper and lower limits are cleanly
    ## divided above/below cb_star. For user-robustness, this should be
    ## fixed.

    ## upper, calibrated (apparent) bootstrap levels
    cb_limit(1,:) =  1 .- \
        ( (  (2 .* (1 .- cb_limit(1,:))) .^(1/beta_plus) ) .* cb_star);
    ## lower, calibrated (apparent) bootstrap levels
    cb_limit(2,:) =  1 .- (2 .* cb_limit(2,:)).^(1/beta_minus) .* cb_star;
  endif

  
  ## initialise counters, etc. in order to avoid frequent resizing
  M=length(cands);
  c = count09(getdigit1(cands)) ./M;
  clev_boot=zeros(1,10); # confidence levels for empirical values
  freq = zeros(Nsim,10);  # full set of frequencies from all simulations
  freq_mean = zeros(1,10); # mean over simulations

  sorted_by_total = [log10(total) log10(cands./total) \
                  linspace(1, length(total),length(total))'];

  sorted_by_total = sortrows(sorted_by_total,1); # sort according to col 1

  ## do the bootstrap simulations and record the first digit frequencies
  for i_sim=1:Nsim
    [freq(i_sim,:) votes] = \
        benford_bootstrap(total, cands, sorted_by_total);
    freq_mean += freq(i_sim,:);
  endfor
  freq_mean /= Nsim;    # normalise
  f = sort(freq);

  ## CDF estimated using the local bootstrap:
  ## how frequently is f_simulation as high as f_empirical?
  for i_digit=1:10 
    ## think of each simulation as a bin; in which bin does the empirical
    ## value fall? 
    j_sim = find_index(f(:,i_digit), c(i_digit));
    ## confidence level where in [0,1] does this lie?

    ## * this is the upper c.l., i.e. for the empirical value to be too
    ## high; the lower c.l. is to be calculated from 1 - clev_boot( )
    clev_boot(i_digit) = (j_sim-0.5)/Nsim;
  endfor

  ## confidence *intervals* for frequencies, 1-p is input from 
  ## standardised confidence *levels* given in plimit
  if(calib!=1)
    for j=1:length(plimit)
      ci_min(j,:) = f( max(1,floor(plimit(j)*Nsim+0)), :) ;
      ci_max(j,:) = f( min(Nsim,floor((1-plimit(j))*Nsim+1)), :) ;
    endfor
  else
    for j=1:length(plimit)
      ci_min(j,:) = f( max(1,floor(cb_limit(2,j)*Nsim+0)), :) ;
      ci_max(j,:) = f( min(Nsim,floor((cb_limit(1,j))*Nsim+1)), :) ;
    endfor
  endif

  result = clev_boot;
endfunction


function result = \
      bootstrap_plot(total,cands,name1,name2,N,pub, \
                     make_plot, \
                     calib,beta_minus,beta_plus,cb_star)
  ## INPUTS
  ## total = array of total votes
  
  ## cands = matrix of votes, each candidate in one column
  
  ## name1,name2 = labels for graphs and postscrpt file

  ## N = number of bootstraps to perform

  ## pub = publishable (caption info removed)? 1 = yes, 0 = no 

  ## make_plot = make a plot?  1 = yes, 0 = no 

  ## calib = use calibration?  1 = yes, 0 = no 
  ## if(calib==1), then the following must be correct values,
  ## otherwise, dummy values can be used:
  ## 
  ## beta_minus = power for lower half of cb_calibrate values
  ## beta_plus = power for upper half of cb_calibrate values
  ## cb_star = median bootstrap ci from  cb_input


  ## OUTPUTS
  ## result = matrix of bootstrap probabilities, one cand/column
  ## * warning: the first row is for frequencies of the first digit 0

  ## FILES created
  ## Postscript files are created in /tmp/. Modify the "print" 
  ## command below to change this.

  global psfiles_dir

  N_areas = size(cands)(1); # number of voting areas
  M = size(cands)(2); # number of candidates

  for i=1:M
    [s(:,i) ci_min ci_max] = \
        benford_many_bootstraps (N,total,cands(:,i),[0.025 0.005 0.0005], \
                                 calib,beta_minus,beta_plus,cb_star);
    t = dec2hex(i);
    if(make_plot == 1)
      plot(1:9,ci_min(:,2:10),'-', \
           1:9,ci_max(:,2:10),'-', \
           1:9, \
           count09(getdigit1(cands(:,i)))(2:10) ./N_areas, \
           'o', \
           1:9,benford1( (1:9) ),'-','linewidth',1 \
           )
      if(pub==1)
        xlabel(['{\fontsize{32}d_1}']);
      else
        xlabel(['{\fontsize{32}i (' name1 ' ' name2 ' cand=' t ' )}']);
      endif
      ylabel('{\fontsize{32}f}');
      set (gcf(),"defaultlinelinewidth",3);
      set(gcf(),"defaultlinemarkersize",12);
      axis([0.5 9.5 0 0.4])
      print([psfiles_dir name1 '_localboot' name2 '_cand' t '.ps'],"-depsc","-F:24")
    endif
  endfor

  result = s;
endfunction



## brute force nonlinear least squares fitting of n in  y() = x()^p  
## * faster methods surely exist and should be used if the function
##   needs to be used often
## * this uses equal weighting 
function [n sumsq] = fit1power(x,y,p_low,p_high)
  ## INPUTS
  ## x = array of independent parameter
  ## y = array of dependent parameter
  ## p_low,p_high = lower,upper that must contain power "p"
  
  ## INTERNAL
  max_iter = 50;
  n_p = 10; # intervals on a given iteration
  pbest = (p_low+p_high)/2 ; 
  plo= p_low;
  phi= p_high;
  L = size(x);

  for i_iter=1:max_iter
    p = linspace(plo,phi,n_p);
    i_p_min = 1;
    sigsq_min =  2*sum( (y .- x .^ p_low).^2 ) ;
    for i_p= 1:n_p
      sigsq(i_p) = sum( (y .- x .^ p(i_p)).^2 );
      if(sigsq(i_p) < sigsq_min)
        i_p_min = i_p;
        sigsq_min = sigsq(i_p);
      endif
    endfor
    ## this is nonlinear, so be conservative about convergence rate
    plo= p(max(1,i_p_min-2));
    phi= p(min(n_p,i_p_min+2));
  endfor
  n = p(i_p_min);
  sumsq = sigsq_min;
endfunction




## convert from bootstrap conf intervals (ci's) to empirical ci's
## by calibrating on the empirical data set
function [beta_minus beta_plus cb_star ce_output]  = \
      ci_boot_to_ci_empir(cb_calibrate, cb_input)
  ## INPUTS
  ## cb_calibrate = bootstrap ci's in the control data set; these
  ##                implicitly contain information on the empirical ci's
  
  ## cb_input = one or more bootstrap ci's from the target data set; 
  ##            use several simultaneously for computational speeed

  ## OUTPUTS
  ## beta_minus = power for lower half of cb_calibrate values
  ## beta_plus = power for upper half of cb_calibrate values
  ## cb_star = median bootstrap ci from  cb_input
  ## ce_output = empirically calibrated ci's for the input bootstrap ci's

  ## INTERNAL
  p_low = 0.2; # safe lower limit to power
  p_high = 5.0; # safe upper limit to power

  cb_sorted = sort(cb_calibrate);
  L=length(cb_calibrate);
  ci_empir = ((1:L) .- 0.5) ./ L;

  kmedian= floor((L+1)/2);
  cb_star = cb_sorted(kmedian);
  [beta_minus sigsq] = \
      fit1power( cb_sorted(1:kmedian-1) ./ cb_star, \
                ci_empir(1:kmedian-1) .* 2, p_low, p_high) ;
  [beta_plus sigsq] = \
      fit1power( (1 .- cb_sorted(kmedian:L)) ./ (1 - cb_star), \
                (1 .- ci_empir(kmedian:L)) .* 2, p_low, p_high) ;

  ## output
  ce_output = 0 .* cb_input; ## initialise ce_output
                                   
  for i=1:size(cb_input)(1)
    for j=1:size(cb_input)(2)
      if(cb_input(i,j) < cb_star)
        ce_output(i,j) = 0.5 * ( cb_input(i,j)/cb_star ) ^beta_minus;
      else
        ce_output(i,j) = 1 - 0.5 * ( (1-cb_input(i,j))/(1-cb_star) ) ^beta_plus;
      endif
    endfor
  endfor

endfunction


## some basic statistics of the elections
function [sig sig0  \
   sig_cands1 sig_cands2 sig_cands3 sig_cands4 sig_cands5  \
   sig_cands0 ] = basic_stats_elections
  global fr2002a ir2005a pl2005a br2006a fr2007a ir2009a

  sig(1) = sqrt(var(log10( fr2002a(:,1)))) ; 
  sig(2) = sqrt(var(log10( ir2005a(:,1)))) ; 
  sig(3) = sqrt(var(log10( pl2005a(:,1)))) ; 
  sig(4) = sqrt(var(log10( br2006a(:,1)))) ; 
  sig(5) = sqrt(var(log10( fr2007a(:,1)))) ; 
  sig0 = sqrt(var(log10( ir2009a(:,1)))) ; 

  sig_cands1 = sqrt(var(log10( fr2002a(:,3:18)))) ; 
  sig_cands2 = sqrt(var(log10( ir2005a(:,3:9)))) ; 
  sig_cands3 = sqrt(var(log10( pl2005a(:,[3:11 13:14])))) ; 
  sig_cands4 = sqrt(var(log10( br2006a(:,[4:5 7:9])))) ; 
  sig_cands5 = sqrt(var(log10( fr2007a(:,3:14)))) ; 
  sig_cands0 = sqrt(var(log10( ir2009a(:,3:6)))) ; 
endfunction

function intro_plots
  global fr2002a ir2005a pl2005a br2006a fr2007a ir2009a
  global psfiles_dir

  ## logarithmic widths of the distributions - is BL1 likely?
  [sig sig0 \
   sig_cands1 sig_cands2 sig_cands3 sig_cands4 sig_cands5  \
   sig_cands0 ] = basic_stats_elections;

  sig_rate1 = sqrt(var(log10( fr2002a(:,3:18) ./ \
                             repmat(fr2002a(:,1),1,16)  ))) ; 

  sig_rate2 = sqrt(var(log10( ir2005a(:,3:9) ./ \
                             repmat(ir2005a(:,1),1,7)  ))) ; 

  sig_rate3 = sqrt(var(log10( pl2005a(:,[3:11 13:14]) ./ \
                             repmat(pl2005a(:,1),1,11)  ))) ; 

  sig_rate4 = sqrt(var(log10( br2006a(:,[4:5 7:9]) ./ \
                             repmat(br2006a(:,1),1,5)  ))) ; 

  sig_rate5 = sqrt(var(log10( fr2007a(:,3:14) ./ \
                             repmat(fr2007a(:,1),1,12)  ))) ; 

  sig_rate0 = sqrt(var(log10( ir2009a(:,3:6) ./ \
                             repmat(ir2009a(:,1),1,4)  ))) ; 

  ## dummy plot for setting parameters
  plot([0 1],[0 1])
  set (gcf(),"defaultlinelinewidth",3);
  set(gcf(),"defaultlinemarkersize",12);

  plot(sig(1) *ones(1,16), sig_cands1,'ro;FR02;', \
       sig(2) *ones(1,7), sig_cands2,'bo;IR05;','color',[0 0.3 0.6], \
       sig(3) *ones(1,11), sig_cands3,'o;PL05;','color',[0.6 0.4 0], \
       sig(4) *ones(1,5), sig_cands4,'o;BR06;', \
       sig(5) *ones(1,12), sig_cands5,'go;FR07;','color',[0 0.3 0], \
       sig0 *ones(1,4), sig_cands0,'bx;IR09;')
  xlabel(['{\fontsize{32}\sigma(log_{10} x_i)}']);
  ylabel(['{\fontsize{32}\sigma(log_{10} v_{ij})}']);
  axis([0.2 0.5 0 0.8])
  set (gcf(),"defaultlinelinewidth",3);
  set(gcf(),"defaultlinemarkersize",12);
  print([psfiles_dir '/sigabs.ps'],"-depsc","-F:24")


  plot(sig(1) *ones(1,16), sig_rate1,'ro;FR02;', \
       sig(2) *ones(1,7), sig_rate2,'bo;IR05;','color',[0 0.3 0.6], \
       sig(3) *ones(1,11), sig_rate3,'o;PL05;','color',[0.6 0.4 0], \
       sig(4) *ones(1,5), sig_rate4,'o;BR06;', \
       sig(5) *ones(1,12), sig_rate5,'go;FR07;','color',[0 0.3 0], \
       sig0 *ones(1,4), sig_rate0,'bx;IR09;')
  xlabel(['{\fontsize{32}\sigma(log_{10} x_i)}']);
  ylabel(['{\fontsize{32}\sigma(log_{10} {v_{ij}/x_i})}']);
  axis([0.2 0.5 0 0.8])
  set (gcf(),"defaultlinelinewidth",3);
  set(gcf(),"defaultlinemarkersize",12);
  print([psfiles_dir '/sigrel.ps'],"-depsc","-F:24")


  ## example bootstrap of arbitrarily chosen candidate && election
  j=3; # first candidate
  L=size(fr2007a)(1); # number of rows = voting areas
  fr_sorted = [log10(fr2007a(:,1))  \
               log10(fr2007a(:,j) ./ fr2007a(:,1)) \
               (1:L)' ];
  fr_sorted = sortrows(fr_sorted,1); # sort by col 1
                                         
  [f votes] = \
      benford_bootstrap(fr2007a(:,1), \
                        fr2007a(:,3), fr_sorted);
  loglog(fr2007a(:,1), (fr2007a(:,j) ./ fr2007a(:,1)),'o',
         fr2007a(:,1), (votes ./ fr2007a(:,1)),'x')

  ## xlabel(['{\fontsize{32}log_{10} x_i}']);
  ## ylabel(['{\fontsize{32}log_{10} {v_{kj}/x_i}, k=i or k=i\prime}']);
  xlabel(['{\fontsize{32} x_{i_k}}']);
  ylabel(['{\fontsize{32}v_{{i_k}j}/x_{i_k} or v_{{i_{k\prime(k)}}j}/x_{i_k}}']);
  axis([30000 2e6 0.02 0.07])
  set (gcf(),"defaultlinelinewidth",3);
  set(gcf(),"defaultlinemarkersize",12);
  set(gca,'ytick',linspace(0.02,0.07,6));
  print([psfiles_dir '/boot_eg.ps'],"-depsc","-F:24")


  ## histograms of folded distributions 
  for j=3:6
    myhistlog10( log10(ir2009a(:,j)) .- floor(log10(ir2009a(:,j))), \
                0,1, 20);
    ## t=dec2hex(j-2);
    t=['A' 'R' 'K' 'M'](j-2);
    xlabel(['{\fontsize{32}10^{log_{10} v_{i' t '} - \lfloor log_{10} v_{i' t '} \rfloor}}']);
    ylabel(['{\fontsize{32}N}']);
    axis([1 10 0 40])
    print([psfiles_dir '/hist_' t '.ps'],"-depsc","-F:24")
  endfor

  ## K7 selected voting rates
  for j=3:6
    selectK7 = find(getdigit1 (ir2009a(:,5)) == 7);
    notselectK7 = find(getdigit1 (ir2009a(:,5)) != 7);
    t=['A' 'R' 'K' 'M'](j-2);
    loglog( ir2009a(selectK7,1), \
           ir2009a(selectK7,j)./ir2009a(selectK7,1), 'x', \
           ir2009a(notselectK7,1), \
           ir2009a(notselectK7,j)./ir2009a(notselectK7,1), 'o')
    xlabel(['{\fontsize{32}x_i}']);
    ylabel(['{\fontsize{32}v_{i' t '}/x_i}']);
    if(j==3)
      set(gca,'ytick',[0.15 linspace(0.2,1,9)]);
      axis([1000 1e7 0.15 1]);
    elseif(j==4 | j==5)
      set(gca,'ytick',[0.0003 1e-3 1e-2 1e-1 1]); 
      axis([1000 1e7 0.0003 1]);
    elseif(j==6)
      set(gca,'ytick',[0.004 1e-2 1e-1 1]); 
      axis([1000 1e7 0.004 1]);
    endif
    print([psfiles_dir '/K7_' t '.ps'],"-depsc","-F:24")
  endfor

  ## histograms of full distributions 
  j=1
  bincen = linspace(1.025,6.975,120);
  myhistlog10bincen( log10(ir2009a(:,j)), 1,7,bincen);
  xlabel(['{\fontsize{32}x_i}']);
  ylabel(['{\fontsize{32}N}']);
  print([psfiles_dir '/fullhist_all.ps'],"-depsc","-F:24")
  for j=3:6
    myhistlog10bincen( log10(ir2009a(:,j)), \
                1,7, bincen);
    t=['A' 'R' 'K' 'M'](j-2);
    xlabel(['{\fontsize{32}v_{i' t '}}']);
    ylabel(['{\fontsize{32}N}']);
    print([psfiles_dir '/fullhist_' t '.ps'],"-depsc","-F:24")
  endfor

endfunction


function [p podd poddeven] = test7d2(N)
  ## INPUTS
  ## N = number of realisations

  n7s = 20  ## hard-wired
  nodd_low = 5  ## hard-wired
  nodd_hi = 15  ## hard-wired
  p=0;
  podd=0;
  poddeven=0;
  for i=1:N
    r= floor(10 .^(log10(70) .+ rand(1,n7s) .*log10(8/7)));
    ## numerically test the expression:
    ## hist(floor(10 .^(log10(70) .+ rand(1,100000) .*log10(8/7))),10)
    if( columns(find(r==70))==1 &
       columns(find(r==72))==1 &
       columns(find(r==74))==1 &
       columns(find(r==76))==1 &
       columns(find(r==78))==1 )
      p++;
    endif
    odds = columns(find(r==71 | r==73 | r==75 | r==77 | r==79));
    if(odds <= nodd_low | odds >= nodd_hi)
      poddeven++;
      if(odds >= nodd_hi)
        podd++;
      endif
    endif
  endfor
  p /= N;
  podd /=N;
  poddeven /=N;
endfunction

## [p podd poddeven] = test7d2(1e5) ## N=1e5 to get accurate estimate


function result = count_evens(X)
  result = max(size(find(2 .*floor(X./2) == X)));
endfunction

function [ptot nodd neven cum_binom] = allodd_K7
  ## OUTPUTS
  ## ptot = overall probability of K7-selected votes being this odd
  ## nodd = array: numbers of K7-selected odd votes
  ## neven = array: numbers of K7-selected even votes
  ## neven = array: cumulative binomial probability of K7-selected odd votes

  global ir2009a  
  selectK7 = find(getdigit1 (ir2009a(:,5)) == 7);
  notselectK7 = find(getdigit1 (ir2009a(:,5)) != 7);
    
  for j=3:6
    s=selectK7;
    x=ir2009a(s , j)';
    n=columns(x);
    half=n/2;
    ev=count_evens(x); 
    neven(j-2)=ev;
    nodd(j-2)=n - ev;
    r(j-2,:) = [ev n-ev binocdf(n-ev-1,n,0.5)]; # -1 because cdf and integers
  endfor
  cum_binom=r(3-2:6-2,3);
  ptot=prod(1 .- cum_binom);
endfunction

# [ptot nodd neven cum_binom] = allodd_K7




## run local bootstraps for the elections analysed in  arXiv:0906.2789
## N = 3000 requires ~ 1 day on a 2009 computer (CPU 1.7GHz, 1Gb RAM)
function [s1 s2 s3 s4 s5 s0 ce_0] = \
      calc_and_plot(N, make_plot,pub,label)

  global fr2002a ir2005a pl2005a br2006a fr2007a ir2009a
  ## INPUTS
  ## N = number of bootstrap resamples

  ## make_plot = 1 (0) to (not) make plots
  ## pub = 1 (0) for (non-)publishable plots 
  ## label = optional label for non-publishable plots

  ## OUTPUTS
  ## s[1-5] = local bootstrap confidence levels for control data set

  ## s0 =  local bootstrap confidence levels for target data set

  ## ce_0 = empirically calibrated confidence levels for the 
  ##        nine first digit frequencies of each of the candidates;
  ##        also printed to terminal for convenience

  s1 = bootstrap_plot(fr2002a(:,1), \
                      fr2002a(:,3:18),'FR02a',label,N,pub, \
                      make_plot, 0,1,1,1) ;
  
  s2 = bootstrap_plot(ir2005a(:,1), \
                      ir2005a(:,3:9),'IR05a',label,N,pub, \
                      make_plot, 0,1,1,1) ;
  
  s3 = bootstrap_plot(pl2005a(:,1), \
                      pl2005a(:,[3:11 13:14]), \
                      'PL05a',label,N,pub, \
                      make_plot, 0,1,1,1) ;
  
  s4 = bootstrap_plot(br2006a(:,1), \
                      br2006a(:,[4:5 7:9]), \
                      'BR06a',label,N,pub, \
                      make_plot, 0,1,1,1) ;
  
  s5 = bootstrap_plot(fr2007a(:,1), \
                      fr2007a(:,3:14),'FR07a',label,N,pub, \
                      make_plot, 0,1,1,1) ;
  
  L = 16 + 7 + 11 + 5 + 12; # number of control candidates
  L *= 9; # times number of digits

  s0 = bootstrap_plot(ir2009a(:,1), \
                      ir2009a(:,3:6),'IR09a',label,N,pub, \
                      make_plot, 0,1,1,1);

  s_controls = [s1(2:10,:) \
                         s2(2:10,:) \
                         s3(2:10,:) \
                         s4(2:10,:) \
                         s5(2:10,:)];
  s_control_sorted = reshape( s_controls, 1, L );

  [bm bp cbstar ce_0] = ci_boot_to_ci_empir( s_control_sorted, s0(2:10,:) );

  ## print to terminal
  [ (1:9)' s0(2:10,:) ce_0]

endfunction


## plot the calibration of bootstrap vs empirical confidence levels 
## and plot the data set of interest with calibrated conf levels
## * TODO: repeat the fits is redundant - fix this
function plot_calib(s1, s2, s3, s4, s5, s0, label,N)
  ## INPUTS
  ## s[123450] = bootstrap conf levels for control [12345] and IR09a [0]
  ## label = some text string
  ## N = how many bootstrap calculations to make for plots with conf levels
  global ir2009a
  global psfiles_dir

  L=51*9;
  s_control_sorted = sort( reshape( [s1(2:10,:) \
                         s2(2:10,:) \
                         s3(2:10,:) \
                         s4(2:10,:) \
                         s5(2:10,:)], 1, L ) );

  ## smooth line
  ll= linspace(0.005,0.995,200);
  [bm bp cbstar ce] = ci_boot_to_ci_empir ( s_control_sorted, ll );


  ## data
  ci_empir = ((1:L) .- 0.5) ./ L;
  #ci_empir_fit = ci_boot_to_ci_empir ( s_control_sorted, ci_empir );

  plot(s_control_sorted, ci_empir ,'-', \
       ll , ce ,'-', \
       [0 1],[0 1],'-')
  xlabel(['{\fontsize{32}c_{b}}']);
  ylabel(['{\fontsize{32}c_{e}}']);
  set(gca,'dataaspectratio',[1 1 1]); ## older: use [1 1]
  set (gcf(),"defaultlinelinewidth",3);
  set(gcf(),"defaultlinemarkersize",12);
  print([psfiles_dir '/conf_calib' label '.ps'],"-depsc","-F:24")

  set(gca,'dataaspectratiomode','auto')
  [bm bp cbstar]  ## print to terminal

  ## Iranian 2009 election with calibrated confidence intervals
  pub=1;
#  label='test'; pub=0; ## TEST ONLY
  for j=3:6
    t=dec2hex(j-2);
    bootstrap_plot(ir2009a(:,1), \
                   ir2009a(:,j),['IR09a_' t],label,N,pub, \
                   1, 1,bm,bp,cbstar); 
  endfor

endfunction



## main function
## iterations for bootstrap simulations 
## * N_iter = 10 is only to check that things are working;
## benchmark the speed on your computer and then use a 
## much larger number, e.g. 1e5 to get to high significance
## levels. This could take a day or so on a 2009 home pc.
function make_all(N_iter)
  label='100'; # some label to identify this set of calculations
  make_plot=0; # do you want to make plots?
  pub=1;   # publishable plots (less blabla)
  
  intro_plots;
  
  [s1 s2 s3 s4 s5 s0 ce_0] = \
      calc_and_plot(N_iter, make_plot,pub,label);
  
  N=1000; # for IR09a plots
  plot_calib(s1, s2, s3, s4, s5, s0, label,N)

  ## TODO: should results of calculations also be in "pres_elections"
  ## file, to avoid making too many files? (done)

endfunction

  
## example run:

#plot_calib (s1_1k , s2_1k, s3_1k, s4_1k, s5_1k, s0_1k, '') ## TEST ONLY

## plot_calib (s1_50 , s2_50, s3_50, s4_50, s5_50, s0_50, '',10) ## TEST ONLY


## * N_iter = 10 is only to check that things are working;
## benchmark the speed on your computer and then use a 
## much large number, e.g. 1e5 to get to high significance
## levels. This could take a day or so on a 2009 home pc.
N_iter=10; 

make_all(N_iter)



global  polls_indices=1:17; ## default

global use_MonteCarlo=0 # 0 = default; 1 = MC linear; 2 = MC quadratic; 3 = MC cubic

## exclude the rows of prepolls of sources that are no longer online
## * this is a hardwired routine for the IR2009a pres. election pre-polls
function result = exclude_offline(usable_indices)
  ## INPUTS
  ## usable_indices = row vector (normally of size 17)
  ## OUTPUTS
  ## result = usable index vector of smaller size 
                                #  L=length(usable_indices);
                                #  c=(1:L);  
                                #  result = c(usable_indices & (c != 5) & (c != 11));
  result = complement( [5 11], usable_indices);
endfunction


## ex/in-clude the rows of prepolls that give A > 50%
## * this is a hardwired routine for the IR2009a pres. election pre-polls
function result = exclude_lowA(usable_indices,exclude)
  ## INPUTS
  ## usable_indices = row vector 
  ## exclude = 1 (exclude low A), 0 (exclude high A)
  ## OUTPUTS
  ## result = usable index vector of smaller size than usable_indices
  global prepolls
  if(exclude == 1)
    [result ia ib] = intersect( usable_indices , find(prepolls(:,3) >= 50));
  else
    [result ia ib]= intersect( usable_indices , find(prepolls(:,3) < 50));
  endif
endfunction

## exclude the rows of prepolls that have a web component
## * this is a hardwired routine for the IR2009a pres. election pre-polls
function result = exclude_web(usable_indices)
  ## INPUTS
  ## usable_indices = row vector 
  ## exclude = 1 (exclude low A), 0 (exclude high A)
  ## OUTPUTS
  ## result = usable index vector of smaller size than usable_indices
  global prepolls
  web = [3    6      9   10   13   16   17];
  result = complement( web  , usable_indices);
endfunction



## check that the exclude functions work correctly
function test_excludes
  global  polls_indices
  printf("no exclusions: %d\n",polls_indices);
  printf("exclude_offline: %d\n",exclude_offline(polls_indices));
  printf("exclude_web: %d\n",exclude_web(polls_indices));
  printf("exclude_lowA(.,1): %d\n",exclude_lowA(polls_indices,1));
  printf("exclude_lowA(.,0): %d\n",exclude_lowA(polls_indices,0));
endfunction

### optionally weighted  basic statistics of pre-election polls
function [p_mean p_serrm chi2 df dev devfit pfit sfit a1 SEa1] = prepolls_weighted(usable_indices,do_weight,n_fit,rko)
  ## INPUTS
  ## usable_indices = vector of rows to use for analysis
  ## do_weight = 1 (yes), 0 (no)
  ## n_fit = order of fit, e.g. 0 for assuming constant popularity with time
  ## rko = add a column for R+K+other ? 1 = yes, 0 = no

  global ir2009a prepolls
  t_official = 100; ## date of election in days: 12 June 2009 (5 March 2009 = day 1)
  ## exclude the non-archived (non-verifiable) polls,
  ## and convert from % to a fraction

  p = [prepolls(usable_indices,2) (0.01 .* prepolls(usable_indices,[3:6]) )] ;

  N = 4; # number of candidates
  if(rko==1)
    p = [p (1 .- p(:,2) .- p(:,N+1))]; ## complement of 1st and last candidates
    N += 1;
  endif
  t = prepolls(usable_indices,1); # dates (5 March = 1, 12 June = 100)
  w_default = (0.03^(-2)); # default weight (assume 1000 interviewees)
  v_min = 0.1; # fractional tolerance limit for variance of vote counts
  t_IR09a = 100; # date of first-round Iranian 2009 election

  if(do_weight == 0)
    weight = w_default .* ones(rows(p),1);
  endif

  official = sum(ir2009a(:,[3:6])) ./ sum(ir2009a(:,1));
  if(rko == 1)
    official = [official (1 - official(1) - official(N-1))];
  endif
  for j=1:N; 
    ## select the polls which considered this candidate
    p_sel = p(:,j+1)(p(:,j+1)> -0.01);  # since -0.99 indicates an unknown value
    if(do_weight==1)
      ## first column now gives numbers interviewed, 
      ## i.e. 1/sigma^2  approx. Poisson weighting
      ## unknown weights are replaced by default
      weight = max(p(:,1) .* p(:,j+1), w_default);
    endif
    p_w   = weight(p(:,j+1)> -0.01);      # weights for same polls

    if(rko==1 & j==N) # error propagation for R+K+Other
      p_w = p_w ./ 2;
    endif

    t_sel = t(p(:,j+1)> -0.01);
    L = length(p_sel); # number of valid measurements

    if(L>n_fit+1) # ignore subsets that are too small
      p_mean(j) = sum( p_sel .* p_w ) / sum( p_w ) ; # weighted mean 
      if(do_weight)
        v = 1/sum(  p_w ) ; # weighted variance
      else
        v= var(p_sel);
      endif
      p_serrm(j) = max((v_min/w_default), sqrt(v) /sqrt(L));
      
      ## TODO: polyfit does not do weighting - write/find an octave 
      ##       routine to do weighted linear least-squares best fitting
      if(do_weight)
        printf("Warning: weighted fit not implemented, using unweighted fit. \n");
      endif
      [pfit(j,:) sfit(j)] = polyfit(t_sel, p_sel, n_fit);
      ## internal chi^2 among pre-election polls
      chi2(j) = sum( (p_sel .- polyval(pfit(j,:), t_sel) ).^2 .* p_w);
      df(j) = L-1;

      ## TODO: the following is redundant if the above polyfit is linear
      ## and unlikely to be correct if the polyfit is not linear
      sigx2 = var(t_IR09a .-t_sel);
      sigy2 = var(p_sel);
      sigxy = cov(t_IR09a .-t_sel,p_sel);
      a0 = sigxy/sigx2; ## slope
      a1(j) = mean(p_sel) - a0 * mean(t_IR09a .-t_sel); ## y-intercept at t_IR09a
      d = sqrt( (sigy2 - sigxy^2 /sigx2)/(L-2) );
      SEa1(j) = d * sqrt(1/L + mean(t_IR09a .-t_sel)^2 / sigx2);
      SEa0 = d / sqrt(sigx2);
      dev(j) = (official(j)-p_mean(j))/p_serrm(j);    ## for constant vote support
      devfit(j) = (official(j)-  a1(j))/ SEa1(j) ; ## a1(j) is at election day
    else
      p_mean(j) = 0;
      p_serrm(j) = 9e9;
      chi2(j) = 0.0;
      df(j)=1.0;
      dev(j)= 9e9;
      devfit(j)= 9e9;
      pfit(j,:) = [0.0 (-99 .*ones(1,n_fit))];
      ## TODO: dummy sfit(j) structure
      a1(j) = 0.0;
      SEa1(j) = 9e9; # dummy
    endif
  endfor
endfunction


### direct random simulation for basic statistics of pre-election polls
function [chi2 df devfit pfit sfit a1 SEa1] = prepolls_MonteCarlo(usable_indices,n_fit,rko,N_Monte)
  ## INPUTS
  ## usable_indices = vector of rows to use for analysis
  ## n_fit = order of fit, e.g. 0 for assuming constant popularity with time
  ## rko = add a column for R+K+other ? 1 = yes, 0 = no
  ## N_Monte = how many realisations to generate

  global ir2009a prepolls
  t_official = 100; ## date of election in days: 12 June 2009 (5 March 2009 = day 1)
  ## exclude the non-archived (non-verifiable) polls,
  ## and convert from % to a fraction

  p = [prepolls(usable_indices,2) (0.01 .* prepolls(usable_indices,[3:6]) )] ;

  N = 4; # number of candidates
  if(rko==1)
    p = [p (1 .- p(:,2) .- p(:,N+1))]; ## complement of 1st and last candidates
    N += 1;
  endif
  t = prepolls(usable_indices,1); # dates (5 March = 1, 12 June = 100)
  N_full_sample_default = 1000; # default number of interviewees
  v_min = 0.1; # fractional tolerance limit for variance of vote counts
  t_IR09a = 100; # date of first-round Iranian 2009 election

  official = sum(ir2009a(:,[3:6])) ./ sum(ir2009a(:,1));
  if(rko == 1)
    official = [official (1 - official(1) - official(N-1))];
  endif
  for j=1:N; 
    ## select the polls which considered this candidate
    p_sel = p(:,j+1)(p(:,j+1)> -0.01);  # since -0.99 indicates an unknown value
    L = length(p_sel); # number of valid measurements

    ## First column of p contains total number assumed/claimed to be interviewed
    ## ** replace unknown sample numbers are replaced by the default: 
    ## N_sample = max(p(:,1), N_full_sample_default)  .* p(:,j+1) ;
    ## ** replace all sample numbers are replaced by the default: 
    N_sample =  N_full_sample_default  .* p(:,j+1) ; 
    ## N_sample = ones(rows(p),1) .* N_full_sample_default; ## v5

    ## standard error
    ## ** use claimed total number of interviewees if possible
    ## sigma_all = sqrt(max( N_sample, 1e-40 )) ./ \
    ##     max(p(:,1), N_full_sample_default);
    ## ** use default total number of interviewees in all cases
    sigma_all = sqrt(max( N_sample, 1e-40 )) ./ \
        N_full_sample_default;
    sigma = sigma_all(p(:,j+1)>-0.01);

    ## v5
    ## sigma = 1 ./ sqrt(max( sigma_sq, 1e-40 )) ; %% fractional error


    if(rko==1 & j==N) # conservative error propagation for R+K+Other
      sigma = sigma .* sqrt(2);
    endif

    t_sel = t(p(:,j+1)> -0.01);

    if(L>n_fit+1) # ignore subsets that are too small
      
      ## best fit with zero sigma
      [pfit(j,:) sfit(j)] = polyfit(t_sel, p_sel, n_fit);
      ## internal chi^2 among pre-election polls
      chi2(j) = sum( (p_sel .- polyval(pfit(j,:), t_sel) ).^2 ./(sigma.^2));
      df(j) = L-1;
      a1_bestfit = polyval(pfit(j,:), t_IR09a);

      ## standard error of best fit at t_IR09a 
      a1mean = 0.0;
      a1SE = 0.0;
      ## find the mean and variance of the best fit implied value a1
      for i_MC=1:N_Monte
        p_sel_MC = p_sel .+ sigma .* randn(L,1); ### random realisation
        [pfit_MC sfit_MC] = polyfit(t_sel, p_sel_MC, n_fit);
        a1new = polyval(pfit_MC, t_IR09a);
        a1mean += a1new;
        a1SE += a1new^2;
      endfor
      if(N_Monte>1)
        a1mean /= N_Monte;
        a1SE = sqrt(max(a1SE/N_Monte - a1mean^2, 1e-40));
      endif
      a1(j) = a1_bestfit;
      ## warn user if a1mean and a1_bestfit differ by more than 1%
      if(abs((a1mean-a1_bestfit)/a1mean) > 1e-2)
        printf("prepolls_MonteCarlo: a1_bestfit = %f != a1mean = %f [%f] \n",
               a1_bestfit, a1mean,
               abs((a1mean-a1_bestfit)/a1mean) );
      endif
      SEa1(j) = a1SE;
      devfit(j) = (official(j)-  a1(j))/ SEa1(j) ; ## a1(j) is at election day
    else
      chi2(j) = 0.0;
      df(j)=1.0;
      devfit(j)= 9e9;
      pfit(j,:) = [0.0 (-99 .*ones(1,n_fit))];
      ## TODO: dummy sfit(j) structure
      a1(j) = 0.0;
      SEa1(j) = 9e9; # dummy
    endif
  endfor
endfunction


function plot_prepolls(pfit,rko)
  ## INPUTS
  ## pfit = matrix : each row = polynomial fit coefficients for a candidate
  ## rko = 1 (add a column for R+K+other ), 0 (do not add R+K+other column)

  global prepolls polls_indices
  global psfiles_dir 

  if(rko==1)
    pp = prepolls(exclude_web(exclude_offline(polls_indices)),:); ## conservative approach; see article
  else
    pp = prepolls; ## conservative approach; see article
  endif
  Npolls=rows(pp);
  if(rko==1)
    pp = [pp (100 .- pp(:,3) .- pp(:,6))]; ## complement of 1st and last candidates
  else
    pp = [pp ones(Npolls,1).*(-99.9)]; ## unplottable values if not plotting RKO
  endif

  ## random errors
  for i_poll=1:Npolls
    if( pp(i_poll,2) < 0 )  
      pp_err(i_poll) =3; 
    else 
      pp_err(i_poll) = 100/sqrt(pp(i_poll,2)); 
    endif  
  endfor

  tfit = pp(:,1); ## for fits
  tp = tfit; tp_2 = [100; tfit]; 

  pfit_length = columns(pfit);
  if(rko==1)
    tlimits = [55 102]; ## linear t plot
    ## disable fits for R and K
    pfit(4-2,:) = [0.0 (-99 .*ones(1,pfit_length-1))];
    pfit(5-2,:) = [0.0 (-99 .*ones(1,pfit_length-1))];
  else
    tlimits = [-2 102]; ## linear t plot
    ## disable fit for RKO
    pfit(7-2,:) = [0.0 (-99 .*ones(1,pfit_length-1))];
  endif

  set (gcf(),"defaultlinelinewidth",3);
  set(gcf(),"defaultlinemarkersize",12);
  set(gcf(),"defaultaxesfontsize",32);
  ## TODO: probably there's a more elegant way to do this
  plot(tp, pp(:,3),'ro', \
       tp, pp(:,3) .+ \
       pp_err','ro','linewidth',1,'markersize',9, \
       tp,  pp(:,3) .- \
       pp_err','ro','linewidth',1,'markersize',9, \
       tp_2, 100 .*polyval(pfit(3-2,:),[100; tfit]),'r-','linewidth',4, \
       \
       tp, pp(:,4),'bs', \
       tp, pp(:,4) .+ \
       pp_err','bs','linewidth',1,'markersize',9, \
       tp,  pp(:,4) .- \ 
       pp_err','bs','linewidth',1,'markersize',9, \  
       tp_2, 100 .*polyval(pfit(4-2,:),[100; tfit]),'b-','linewidth',4, \
       \
       tp, pp(:,5),'^','color',[0.6 0.4 0], \
       tp, pp(:,5) .+ \
       pp_err','^','color',[0.6 0.4 0],'linewidth',1,'markersize',9, \
       tp,  pp(:,5) .- \
       pp_err','^','color',[0.6 0.4 0],'linewidth',1,'markersize',9, \ 
       tp_2, 100 .*polyval(pfit(5-2,:),[100; tfit]),'-', \
       'color',[0.6 0.4 0],'linewidth',4, \
       \
       tp, pp(:,6),'x','color',[0 0.5 0], \
       tp, pp(:,6) .+ \
       pp_err','x','color',[0 0.5 0],'linewidth',1,'markersize',9, \
       tp,  pp(:,6) .-  \
       pp_err','x','color',[0 0.5 0],'linewidth',1,'markersize',9, \
       tp_2, 100 .*polyval(pfit(6-2,:),[100; tfit]),'-', \
       'color',[0 0.5 0],'linewidth',4, \
       \
       tp, pp(:,7),'+','color','black', \
       tp, pp(:,7) .+ \
       sqrt(2) .* pp_err','+','color','black','linewidth',1,'markersize',9, \
       tp,  pp(:,7) .-  \
       sqrt(2) .* pp_err','+','color','black','linewidth',1,'markersize',9, \
       tp_2, 100 .*polyval(pfit(7-2,:),[100; tfit]),'-', \
       'color','black','linewidth',4, \
       \
       tlimits,[50 50],'-','color','black','linewidth',1, \
       'linestyle','-' \
       ) ; 

  axis([tlimits 0 70]);

  xlabel(['{\fontsize{32}t_i}']);
  ylabel('{\fontsize{32}w_{ij}}');

  ## xticks = 2 .- log10([1 2  4 6 8 10   20 40 60 80 100 ]);
  ## xticks = 100 .- [1 2  4 6 8 10   20 40 60 80 100 ] ;
  ## xticklabels =  [ "12Jun" ; "11Jun";  \
  ##               "9Ju"; "7J"; "5J"; "3J"; \
  ##               "24May"; "4M"; "14Ap"; '{}'; "5Mar" ] ;

  xticks = [1 20 40 60 80 100];  # 100 .- [1 10  20 40 60 80 100 ] ;  #
  xticklabels = [ "5Mar"; \
                 "24Mar"; "13Apr"; "3May"; "23May" ; \
                 "12Jun2009" ];
# [ "12Jun" ;  "3Jun"; \
#                 "24May"; "4May"; "14Apr"; "25Mar"; "5Mar" ] ;
  set(gca,'xtick',xticks);
  set(gca,'xticklabel',xticklabels);
  print([psfiles_dir '/ir09prepolls_' dec2hex(rko) '.ps'],"-depsc","-F:24")
endfunction
  
## linear fit tests of whether polls agree
function do_polls_agree
  global  polls_indices

  for j_line=1:2
    printf("Y & Y & Y & Y & ");
    polls_agree_one_line(polls_indices,1,j_line)
    
    printf("N & Y & Y & Y & ");
    polls_agree_one_line(exclude_web(polls_indices),0,j_line)
    
    printf("Y & N & Y & Y & ");
    polls_agree_one_line(exclude_offline(polls_indices),1,j_line)
    
    printf("N & N & Y & Y & ");
    polls_agree_one_line(exclude_web(exclude_offline(polls_indices)),0,j_line)
    
    printf("N & N & Y & N & ");
    polls_agree_one_line(exclude_lowA \
                         (exclude_web(exclude_offline(polls_indices)),1),0,j_line)
    
    printf("N & N & N & Y & ");
    polls_agree_one_line(exclude_lowA \
                         (exclude_web(exclude_offline(polls_indices)),0),0,j_line)
    printf("\n");
    
  endfor

  rko=0;
  [p_mean p_serrm chi2 df dev devfit pfit sfit a1 SEa1] = \
      prepolls_weighted( polls_indices, 0,1, rko) ;
  plot_prepolls(pfit,rko) 
  #pause

  rko=1;
  [p_mean p_serrm chi2 df dev devfit pfit sfit a1 SEa1] = \
      prepolls_weighted( exclude_web(exclude_offline(polls_indices)), 0,1, rko) ;
  plot_prepolls(pfit,rko) 
endfunction


function [m serrm dev p_ext] = Kconstantfit
  global ir2009a prepolls polls_indices
  jK=5;
  for i_sel=1:2
    if(i_sel==1)
      p = prepolls(polls_indices, 5);
    else
      p = prepolls(exclude_offline(polls_indices), 5);
    endif
    p_sel = 0.01 .* p(p> -0.01);  # since -0.99 indicates an unknown value
    L=length(p_sel);
    m(i_sel) = mean(p_sel);
    serrm(i_sel) = sqrt(var(p_sel))/sqrt(L);
    dev(i_sel) = ( sum(ir2009a(:,5))/sum(ir2009a(:,1)) - m(i_sel))/serrm(i_sel);
    p_ext(i_sel) = 1 -erf(abs(dev(i_sel))/sqrt(2));
  endfor
endfunction


function polls_agree_one_line(usable_indices,web,j_line)
  ## INPUTS
  ## usable_indices = the indices as a subset of polls_indices of polls to use
  ## web = 1 (web is used, R, K used alone); 0 (web not used, R+K+other)
  ## j_line = which line to print

  global use_MonteCarlo

  t_IR09a = 100; # date of first-round Iranian 2009 election
  print_chi2d = 0; ## set to 1 for an override: print chi^2 and d instead of p_chi^2 and p_y_j
  N_Monte = 1000;

  [p_mean p_serrm chi2 df dev devfit pfit sfit a1 SEa1] = \
      prepolls_weighted( usable_indices, 0,1, 1-web);

  if(use_MonteCarlo > 0)
    [chi2 df devfit pfit sfit a1 SEa1] = \
        prepolls_MonteCarlo( usable_indices, use_MonteCarlo, 1-web, N_Monte);
  endif

  ## probabilities of internal prepoll consistency and
  ##   consistency with official results
  p_internal = 1 .-chi2cdf(chi2,df);
  p_external = 1 .-erf(abs(devfit)./sqrt(2));
  ## TODO: avoid misleading variable names
  if(print_chi2d==1) ## override for printing chi^2 and d
    p_internal = chi2;
    p_external = df;
  endif

  Npolls = length(usable_indices);
  pr_Np = sprintf("%3d &",Npolls);
  if(web)
    pr_i = [sprintf("%8.3g & ",p_internal(1:4)) '       - & '];
    pr_e = [sprintf("%8.3g & ",p_external(1:4)) '       -  '];
  else
    pr_i = [sprintf("%8.3g & ",p_internal(1)) '       - &        - & ' \
           sprintf("%8.3g & ",p_internal(4:5))];
    pr_e = [sprintf("%8.3g & ",p_external(1)) '       - &        - & ' \
            sprintf("%8.3g & %8.3g   ",p_external(4:5))];
  endif

  ## expectation, SE values of A votes
  pr_A = [sprintf("%5.1f %s & ",100 * a1(1),'\%'), \
         sprintf("%5.1f %s & ",100*SEa1(1),'\%') ];
  ## expectation, SE values of M votes
  pr_M = [sprintf("%5.1f %s & ",100 * a1(4),'\%'), \
         sprintf("%5.1f %s  ",100*SEa1(4),'\%')];

  if(1-web==0)
    ## expectation, SE values of K votes
    pr_Ketc = [sprintf("%5.1f %s & ",100 * a1(3),'\%'), \
            sprintf("%5.1f %s & ",100*SEa1(3),'\%') ];
  else
    ## expectation, SE values of RKO votes
    pr_Ketc = [sprintf("%5.1f %s & ",100 * a1(5),'\%'), \
              sprintf("%5.1f %s & ",100*SEa1(5),'\%') ];
  endif

  if(j_line==1)
    printf("%s %s %s \\\\ \n",pr_Np, pr_i, pr_e);
  elseif(j_line==2)
    if(1-web==0)
      printf("%s  %s %s  & - & - \\\\ \n",pr_A,pr_Ketc,pr_M);
    else
      printf("%s   -      &    -      &  %s  %s \\\\ \n",pr_A,pr_M,pr_Ketc);
    endif
  endif

endfunction

### commands to run calculations:

### do_polls_agree

### [m serrm dev p] = Kconstantfit

do_polls_agree

function [ptot r]=alltheodds(j_sel,d)
  global ir2009a
  ## INPUTS
  ## j_sel = index of candidate with unusual signal
  ## d = digit \in 1...9

  ## OUTPUTS
  ## ptot = overall probability of j_sel-selected votes being this odd
  ## r = [neven nodd p] 
  ## where columns are:
  ##    neven =  numbers of j_sel-selected even votes
  ##    nodd =  numbers of j_sel-selected odd votes
  ##    p = cumulative binomial probability of j_sel-selected odd votes

  selectj_sel = find(getdigit1 (ir2009a(:,j_sel)) == d);
    
  allodd=1; # odd-dominated odds > evens
  alleven=1; # even-dominated evens >= odds

  for j=3:6
    s=selectj_sel;
    x=ir2009a(s , j)';
    M=columns(x);  ## number of voting areas
    half=M/2;
    ev=count_evens(x); 
    neven(j-2)=ev;
    nodd(j-2)=M - ev;
    if(nodd(j-2)<=neven(j-2))
      allodd=0;
    endif
    if(neven(j-2)<=nodd(j-2))
      alleven=0;
    endif 
  endfor
  for i=1:4
    if(M>9) ## reasonable minimum number of voting areas
      if(allodd==1)
        ## -1 because cdf and integers
        r(i,:) = [neven(i) M-neven(i) binocdf(M-neven(i)-1,M,0.5)]; 
      elseif(alleven==1)
        r(i,:) = [neven(i) M-neven(i) binocdf(neven(i)-1,M,0.5)]; 
      else
        r(i,:) = [neven(i) M-neven(i) 0]; # -1 because cdf and integers    
      endif
    else
      r(i,:) = [neven(i) M-neven(i) 0]; 
    endif
  endfor
  cum_binom=r(:,3);
  ptot=prod(1 .- cum_binom); 
endfunction



function check_odds_calcn
  for j_sel=3:6
    for d=1:9
      [ptot(d,j_sel-2) r] = alltheodds(j_sel, d);
    endfor
  endfor

  ptot
  
  ## check K7 results
  [p r]= alltheodds(5, 7)
  prod(1 .- r(:,3))

  ## K8
  ##  [p r]= alltheodds(5, 8)
  ##  prod(1 .- r(:,3))

endfunction


check_odds_calcn 


